Statistical properties of dark matter mini-haloes at z >= 15

Understanding the formation of the first objects in the universe critically depends on knowing whether the properties of small dark matter structures at high-redshift (z > 15) are different from their more massive lower-redshift counterparts. To clarify this point, we performed a high-resolution N-body simulation of a cosmological volume 1 Mpc/h comoving on a side, reaching the highest mass resolution to date in this regime. We make precision measurements of various physical properties that characterize dark matter haloes (such as the virial ratio, spin parameter, shape, and formation times, etc.) for the high-redshift (z > 15) dark matter mini-haloes we find in our simulation, and compare them to literature results and a moderate-resolution comparison run within a cube of side-length 100 Mpc/h. We find that dark matter haloes at high-redshift have a log-normal distribution of the dimensionless spin parameter centered around {\lambda} $\sim$ 0.03, similar to their more massive counterparts. They tend to have a small ratio of the length of the shortest axis to the longest axis (sphericity), and are highly prolate. In fact, haloes of given mass that formed recently are the least spherical, have the highest virial ratios, and have the highest spins. Interestingly, the formation times of our mini-halos depend only very weakly on mass, in contrast to more massive objects. This is expected from the slope of the linear power spectrum of density perturbations at this scale, but despite this difference, dark matter structures at high-redshift share many properties with their much more massive counterparts observed at later times.

==> compils.sh <==
latex mypapersub_submit  #mypapersub_submit.tex is the version for submission after 1st referee report
bibtex mypapersub_submit  
latex mypapersub_submit  
latex mypapersub_submit  
dvipdf mypapersub_submit mypapersub_arxiv.pdf #mypapersub_submit.pdf 
